Systematically Exploring the Capabilities of GPT-6 Astra as Embodied Policies

GPT-6 Astra exhibits a remarkable ability to generate numerical robot actions, extending its role beyond high-level planning. To assess Astra's capabilities as general-purpose embodied policies, we conduct comprehensive evaluations across six domains, examining direct control, cooperation with learned policies, and feedback-driven adaptation. In gripper manipulation, Astra can correct task targets and prepare contact conditions for subsequent policy execution; hybrid control with {\pi}0.5 achieves 48% success on the evaluated RoboDojo subset. In dexterous manipulation, hybrid control achieves 50% success in ten experience-guided DexJoCo trials, while direct in-hand control struggles to coordinate finger contacts. In mobile manipulation, hybrid control reaches 38.7% success on the evaluated RoboCasa365. In navigation, Astra leads our local comparisons, reaching 92% success on RxR instruction following and 82% on HM3D object search, although search incurs substantial detours. In locomotion, dense motion-reference generation remains unreliable: none of five sequential attempts on a single obstacle course reaches the goal, despite improvements in stability and forward progress. In humanoid loco-manipulation, Astra exceeds baseline methods on 13 of 30 HumanoidBench tasks with pretrained whole-body controllers. These findings reveal a gap between useful task decisions and reliable physical control. Inference latency further constrains practical control: across 50 RoboDojo instances per condition, policy-assisted and direct control consume 624.8 million and 1.132 billion tokens. A 30-second locomotion run requires 250 model calls averaging 39.86 seconds each, with physics paused during inference.

==> scripts/build_egocentric_figure.py <==
"""Lay out original video and scene-render crops without changing image content.

Source: EgoScaling report, fig_scene_before_after.jpg (1440 x 1360).
Use Case 1/frame 60 and Case 3/frame 70, before scene edits. The source's
third column contains modified geometry and is deliberately not used.
"""
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from PIL import Image

ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "assets/figures/egocentric"
GREEN, INK, GRID = "#0A6847", "#1C2B33", "#E3EAE6"


def main():
    source = Image.open(OUTPUT / "source/scene-reconstruction.jpg")
    assert source.size == (1440, 1360)
    with plt.rc_context({"font.family": "DejaVu Sans", "font.size": 10,
                         "text.color": INK, "pdf.fonttype": 42}):
        fig = plt.figure(figsize=(10.2, 2.15), facecolor="white")
        for group, (label, y) in enumerate([("a  Case 1", 50), ("b  Case 3", 730)]):
            left = .008 + .508 * group
            fig.text(left, .94, label, color=GREEN, weight="bold", fontsize=12)
            for col, title in enumerate(["Egocentric video", "Reconstructed scene"]):
                x = left + .24 * col
                ax = fig.add_axes([x, .025, .23, .614])
                ax.imshow(source.crop((480 * col, y, 480 * (col + 1), y + 270)),
                          interpolation="none")
                ax.set(xticks=[], yticks=[])
                for spine in ax.spines.values():
                    spine.set_color(GRID)
                    spine.set_linewidth(.65)
                fig.text(x + .115, .715, title, ha="center", fontsize=10)
        fig.savefig(OUTPUT / "scene-reconstruction.pdf", bbox_inches="tight", pad_inches=.025,
                    metadata={"CreationDate": None, "ModDate": None})
        fig.savefig(OUTPUT / "scene-reconstruction.png", bbox_inches="tight", pad_inches=.025,
                    dpi=200)
        plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts/build_figures.py <==
"""Rebuild manuscript figures and tables from the included evidence snapshots."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
from matplotlib.ticker import MaxNLocator

ROOT = Path(__file__).resolve().parents[1]
SRC, FIG, TAB = ROOT / "sources", ROOT / "assets/figures", ROOT / "tables"
FIG.mkdir(exist_ok=True)
TAB.mkdir(exist_ok=True)
GREEN, BLUE, ORANGE = "#0A6847", "#326FA0", "#BE7532"
plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9, "axes.titlesize": 10,
    "axes.labelsize": 9, "xtick.labelsize": 8, "ytick.labelsize": 8,
    "axes.spines.top": False, "axes.spines.right": False,
    "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.facecolor": "white",
})

def read(name):
    return json.loads((SRC / name).read_text())

def save(fig, name):
    fig.savefig(FIG / (name + ".pdf"), bbox_inches="tight", pad_inches=.04)
    fig.savefig(FIG / (name + ".png"), dpi=170, bbox_inches="tight", pad_inches=.04)
    plt.close(fig)

def clean(ax):
    ax.set_axisbelow(True)
    ax.grid(axis="y", color="#E5E9E7", linewidth=.6)

suite = read("humanoidbench-g1-latest-results.json")
rows = suite["rows"]
by_task = {r["task"]: r for r in rows}
dojo = read("robodojo-data.json")
lab = read("website-robolab.json")
totals = dojo["reportData"]["totals"]
models = {r["name"]: r for r in dojo["queries"]["models"]["rows"]}

# Figure one: inner execution loop and outer harness-development loop.
from matplotlib.patches import FancyArrowPatch, Rectangle, Patch
from matplotlib.lines import Line2D
from build_harness_figure import build_harness_figure
INK, MUTED = "#233544", "#6C7E8C"
DIRECT, HYBRID, HUM = "#329C8A", "#3478D6", "#D9802E"
with plt.rc_context():
    build_harness_figure(ROOT)

# Restore the public report's full model comparisons, ordering, and colors.
short={"mix":"Astra + $\\pi_{0.5}$", "gpt":"Astra Direct", "Pi-05":"$\\pi_{0.5}$",
 "GalaxeaVLA (G0.5)":"Galaxea G0.5", "Xiaomi-Robotics-1":"Xiaomi R1",
 "Meituan-Robotics-0":"Meituan R0", "Hy-Embodied-0.5-VLA":"Hy-VLA 0.5",
 "InternVLA-A1.5":"InternVLA A1.5", "StarVLA-PI_v3":"StarVLA-PI"}
modelrows=sorted(models.values(),key=lambda r:-r["score"])
fig=plt.figure(figsize=(9.8,6.1))
gs=fig.add_gridspec(2,2,height_ratios=[1.75,1],hspace=.55,wspace=.52)
for col,metric,title in [(0,"score","a  RoboDojo · native Score"),(1,"sr","b  RoboDojo · success rate (%)")]:
    ax=fig.add_subplot(gs[0,col]); vals=[r[metric] for r in modelrows]
    colors=[HYBRID if r["name"]=="mix" else DIRECT if r["name"]=="gpt" else "#E9A150" if r["name"]=="Pi-05" else "#A7BDDC" for r in modelrows]
    ax.barh(np.arange(len(vals)),vals,color=colors,height=.62,zorder=3)
    ax.set_yticks(np.arange(len(vals)),[short.get(r["name"],r["name"]) for r in modelrows],fontsize=8.5)
    ax.invert_yaxis();ax.set_xlim(0,100);ax.set_xticks([0,25,50,75,100]);ax.set_title(title,loc="left",fontsize=11,weight="bold",pad=12)
    for i,v in enumerate(vals): ax.text(v+1,i,f"{v:.2f}",va="center",fontsize=8,color=INK)
    for sp in ax.spines.values():sp.set_visible(False)
    ax.tick_params(length=0);ax.grid(axis="x",color="#E9EEF3",lw=.7);ax.set_axisbelow(True)
ax=fig.add_subplot(gs[1,0]); lm=sorted(lab["methods"],key=lambda r:-r["successes"])
ll={"pure_astra":"Astra Direct","astra_pi05":"Astra + $\\pi_{0.5}$","pi05_only":"$\\pi_{0.5}$","cosmos_nano_policy":"Cosmos3-Nano","dreamzero":"DreamZero"}
for i,r in enumerate(lm):
    v=r["successes"]/r["episodes"]*100;ax.barh(i,v,height=.6,color=r["color"],zorder=3)
    ax.text(v+1.2,i,f"{v:.0f}%",va="center",fontsize=9,weight="bold",color=INK)
ax.set_yticks(range(len(lm)),[ll[r["id"]] for r in lm],fontsize=9);ax.invert_yaxis();ax.set_xlim(0,113);ax.set_xticks([0,25,50,75,100]);ax.set_title("c  RoboLab · recorded success (%)",loc="left",fontsize=11,weight="bold",pad=12)
for sp in ax.spines.values():sp.set_visible(False)
ax.tick_params(length=0);ax.grid(axis="x",color="#E9EEF3",lw=.7);ax.set_axisbelow(True)
ax=fig.add_subplot(gs[1,1]);ax.axis("off")
ax.text(0,1.07,"d  RoboDojo · who executes the motion?",fontsize=11,weight="bold",transform=ax.transAxes)
ax.barh(.64,85.5579,height=.20,color="#A7BDDC");ax.barh(.64,14.4421,left=85.5579,height=.20,color=HYBRID)
ax.set(xlim=(0,100),ylim=(0,1));ax.text(0,.40,"85.6% policy actions",fontsize=10,color=INK);ax.text(100,.40,"14.4% corrections",ha="right",fontsize=10,color=HYBRID)
ax.text(0,.12,"Astra reviews every proposal; this is the share of\nexecuted control steps, not the share of model calls.",fontsize=9,color=MUTED,linespacing=1.5)
fig.subplots_adjust(left=.145,right=.96,top=.94,bottom=.06)
save(fig,"manipulation-results")

# Dashboard-inspired overview separating published methods and Astra results.
refs=read("humanoidbench-reference-scores.json")
refmap={(r["task"],r["method"]):r for r in refs["rows"] if r["source"]=="humanoidbench-table-v"}
order=["stand","walk","run","reach","hurdle","crawl","maze","sit_simple","sit_hard","balance_simple","balance_hard","stair","slide","pole","push","cabinet","door","truck","cube","bookshelf_simple","bookshelf_hard","basketball","window","spoon","kitchen","package","powerlift","room","insert_small","insert_normal"]
fig,axs=plt.subplots(6,5,figsize=(10.6,10.65))
colors=["#4688AE","#4E9E95","#9785AB","#ED8A2C"]
def brief(v):
    return f"{v/1000:.1f}k" if abs(v)>=1000 else f"{v:.0f}"
for ax,task in zip(axs.flat,order):
    row=by_task[task];rr=[refmap[(task,m)] for m in ["DreamerV3","TD-MPC2","SAC"]]+[row["latest"]]
    means=np.array([r["mean"] for r in rr]);sd=np.array([r["std"] for r in rr]);x=[0,1,2,3.45]
    low=min(0,min(means-sd));high=max(row["threshold"],max(means+sd));span=max(high-low,1)
    ax.set_ylim(low-.21*span,high+.30*span);ax.set_xlim(-.62,4.07)
    ax.axvspan(2.85,4.1,color="#FFF8ED",zorder=0)
    ax.bar(x,means,yerr=sd,capsize=1.4,width=.59,color=colors,zorder=3,error_kw={"linewidth":.6,"ecolor":"#67757C"})
    ax.axhline(row["threshold"],color="#727E82",linestyle=(0,(3,3)),lw=.7,zorder=2)
    ax.axhline(0,color="#ADB8BE",lw=.5)
    for i,(xx,m,e) in enumerate(zip(x,means,sd)):
        ax.text(xx,m-e-.065*span if m<0 else m+e+.047*span,brief(m),ha="center",va="top" if m<0 else "bottom",fontsize=6.9,color="#B45C19" if i==3 else INK,weight="bold" if i==3 else "normal")
        if m==0:ax.plot(xx,0,"o",color=colors[i],ms=2.3,zorder=4)
    ax.set_title(task.replace("_"," ").title(),loc="left",fontsize=9.1,weight="bold",color=INK,pad=15)
    ax.text(1,1.035,f"Target {brief(row['threshold'])}",transform=ax.transAxes,ha="right",fontsize=6.8,color=MUTED)
    ax.set_xticks(x,["D3","TD","SAC","Astra"],fontsize=6.5)
    ax.yaxis.set_major_locator(MaxNLocator(nbins=3));ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda v,p:brief(v)))
    ax.tick_params(axis="both",length=0,pad=2,labelsize=6.6)
    for sp in ax.spines.values():sp.set_visible(False)
    ax.grid(axis="y",color="#E8ECEF",linewidth=.5);ax.set_axisbelow(True)
fig.text(.035,.987,"HUMANOIDBENCH",fontsize=16,weight="bold",color=INK)
fig.text(.965,.987,"30 tasks · locomotion, balance & manipulation",ha="right",fontsize=10,color=MUTED)
handles=[Patch(color=colors[i],label=t) for i,t in enumerate(["DreamerV3 (D3)","TD-MPC2 (TD)","SAC","Astra + whole-body controller"])]
fig.legend(handles=handles,ncol=4,loc="upper center",bbox_to_anchor=(.51,.975),frameon=False,fontsize=8.3,columnspacing=1.5,handlelength=1.3)
fig.text(.5,.927,"Published methods (left three bars)   |   Astra + whole-body controller",ha="center",fontsize=8.3,color=MUTED)
fig.text(.5,.012,"Native returns · independent scales · sample SD · dashed: target",ha="center",fontsize=8,color=MUTED)
fig.subplots_adjust(left=.049,right=.985,bottom=.047,top=.891,hspace=.92,wspace=.34)
save(fig,"humanoid-all")

# Native physical traces; no model-generated trajectory is substituted for execution.
traces = read("derived-traces.json")
fig, axs = plt.subplots(1, 2, figsize=(7.1, 2.85), gridspec_kw={"width_ratios":[1,1.25]})
ax = axs[0]
for seed, style in [("1","-"),("2","--")]:
    xy = np.asarray([t["root_xy"] for t in traces["maze"][seed]["trace"]])
    ax.plot(xy[:,0], xy[:,1], style, color=GREEN if seed=="1" else BLUE, lw=1.6, label=f"Seed {seed}")
goals = np.array([[0,0],[3,0],[3,6],[6,6]])
ax.scatter(goals[:,0],goals[:,1], marker="x",s=26,c=ORANGE,zorder=4)
ax.set(xlabel="World X (m)", ylabel="World Y (m)", aspect="equal", xlim=(-.6,6.6), ylim=(-.6,6.6))
ax.set_title("Maze: executed base trajectories")
ax.legend(fontsize=7, loc="upper left", frameon=False)
ax.grid(color="#E5E9E7",linewidth=.5)
cadence = read("humanoidbench-g1-cadence-results.json")
ax = axs[1]
for seed,color in [(1,BLUE),(2,GREEN)]:
    data = sorted([r for r in cadence["calibration"] if r["seed"]==seed],key=lambda r:r["frequency"])
    ax.plot([r["frequency"] for r in data],[r["native_return"] for r in data],
            marker="o",markersize=3.5,color=color,label=f"Development seed {seed}")
ax.axhline(700, color=ORANGE, linestyle="--", linewidth=.8)
ax.set(xlabel="Fixed gait-clock frequency (Hz)",ylabel="Native Walk return")
ax.set_title("Walk: controller calibration")
ax.legend(fontsize=7, frameon=False, loc="lower right")
clean(ax)
fig.tight_layout(w_pad=2)
save(fig,"humanoid-mechanisms")

# TeX data tables are generated from the same snapshots as the figures.
def tex_name(s):
    return s.replace("_"," ").title().replace("Eef","EEF")

lines=[]
for r in rows:
    h=r["latest"]
    def cell(v):
        mean=f'{v["mean"]:.1f}'
        if v["mean"]>=r["threshold"]:mean=r"\textbf{"+mean+"}"
        return mean+f' $\\pm$ {v["std"]:.1f}'
    label=tex_name(r["task"])
    lines.append(f'{label} & {r["threshold"]:g} & {cell(h)} '+r"\\")
(TAB/"humanoid-all.tex").write_text("\n".join(lines)+"\n")

lines=[]
for r in dojo["queries"]["tasks"]["rows"]:
    label=r.get("label_en") or r.get("label") or r["id"]
    # The source labels are Chinese; stable task ids provide English table labels.
    label=tex_name(r["id"])
    lines.append(f'{label} & {r["scores"]["gpt"]:.1f} & {r["scores"]["mix"]:.1f} & '
                 f'{r["rates"]["gpt"]:.0f} & {r["rates"]["mix"]:.0f} \\\\')
(TAB/"robodojo-tasks.tex").write_text("\n".join(lines)+"\n")

lines=[]
for r in lab["tasks"]:
    s=r["successes"]
    label=r["label"].replace("’","'")
    lines.append(f'{label} & {s["pure_astra"]}/5 & {s["astra_pi05"]}/5 & {s["pi05_only"]}/5 & '
                 f'{s["cosmos_nano_policy"]}/5 & {s["dreamzero"]}/5 \\\\')
(TAB/"robolab-tasks.tex").write_text("\n".join(lines)+"\n")

# Main-text RoboDojo Score table: same seven methods as the public heatmap.
cols=["DM0.5","GalaxeaVLA (G0.5)","Xiaomi-Robotics-1","OpenWAM-α","Pi-05","mix","gpt"]
labels={"organize_table":"Organize the table","classify_objects_by_language":"Classify by language","imitate_sorting_sequence":"Imitate a sorting sequence","arrange_largest_number":"Arrange the largest number","pack_objects_into_box":"Pack objects into a box","classify_objects":"Classify objects","build_tower":"Build a tower","make_kong":"Make a Kong in Mahjong","fold_clothes":"Fold clothes","put_bottles_into_dustbin":"Put bottles in a bin"}
lines=[]
for r in dojo["queries"]["tasks"]["rows"]:
    cells=[]
    best=max(r["scores"][c] for c in cols)
    for c in cols:
        v=r["scores"][c]; val=f"{v:.2f}"
        if v==best:val=r"\textbf{"+val+"}"
        cells.append(r"\cellcolor{blue!"+str(round(3+v*.25))+"}"+val)
    lines.append(labels[r["id"]]+" & "+" & ".join(cells)+r" \\")
lines.append(r"\midrule"+"\n"+"Aggregate & "+" & ".join(f'{models[c]["score"]:.2f}' for c in cols)+r" \\")
(TAB/"robodojo-public-score.tex").write_text("\n".join(lines)+"\n")
print("Built workflow, complete manipulation comparisons, 30-task overview, diagnostics, and data tables.")


==> scripts/build_hanoi_figure.py <==
"""Compose recorded Hanoi observations; crop only, with no pixel recolouring.

Source frame indices and video hashes are recorded beside the input PNGs.
Frame zero is the initial state; frame n shows the state after n control steps.
"""
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from PIL import Image

ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "assets/figures/dexterous"
GREEN, SLATE, AMBER = "#0A6847", "#728798", "#B58A59"
INK, GRID = "#1C2B33", "#E3EAE6"

ROWS = [
    dict(seed=4, steps=[725, 764, 797], bottom=.56,
         crop=(680, 320, 920, 528), view="Right wrist camera",
         heading="a  Supported\n    release", outcome="Native success",
         colour=GREEN,
         titles=["Support gap", "Contact before release", "Released on the stack"]),
    dict(seed=3, steps=[1253, 1368, 1500], bottom=.08,
         crop=(680, 80, 920, 288), view="Left wrist camera",
         heading="b  Unresolved\n    seating", outcome="Native failure",
         colour=AMBER,
         titles=["Disk remains high", "Further correction", "Still unseated"]),
]


def main():
    with plt.rc_context({"font.family": "DejaVu Sans", "font.size": 10,
                         "text.color": INK, "pdf.fonttype": 42}):
        fig = plt.figure(figsize=(10.2, 5.4), facecolor="white")
        width = .23
        height = width * 10.2 / 5.4 * 208 / 240
        for row in ROWS:
            bottom = row["bottom"]
            top = bottom + height
            fig.text(.018, top-.018, row["heading"], va="top",
                     fontsize=12, weight="bold", linespacing=1.35)
            fig.text(.018, top-.15, row["outcome"], color=row["colour"],
                     fontsize=10, weight="bold")
            fig.text(.018, top-.20, f"Seed {row['seed']}", color=SLATE, fontsize=9)
            fig.text(.018, top-.245, row["view"], color=SLATE, fontsize=9)
            for j, (step, title) in enumerate(zip(row["steps"], row["titles"])):
                left = .22 + .265*j
                frame = OUTPUT / "hanoi" / f"seed-{row['seed']:03}-step-{step:04}.png"
                with Image.open(frame) as im:
                    assert im.size == (960, 672)
                    crop = im.crop(row["crop"])
                ax = fig.add_axes([left, bottom, width, height])
                ax.imshow(crop, interpolation="none")
                ax.set(xticks=[], yticks=[])
                for spine in ax.spines.values():
                    spine.set_color(GRID)
                    spine.set_linewidth(.7)
                fig.text(left+width/2, top+.018, title, ha="center",
                         va="bottom", fontsize=10, weight="bold")
                fig.text(left+width/2, bottom-.024, f"Step {step:,}",
                         ha="center", va="top", fontsize=9, color=SLATE)
        fig.savefig(OUTPUT / "hanoi-cases.pdf", bbox_inches="tight", pad_inches=.05,
                    metadata={"CreationDate": None, "ModDate": None})
        fig.savefig(OUTPUT / "hanoi-cases.png", bbox_inches="tight", pad_inches=.05,
                    dpi=180)
        plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts/build_hanoi_performance.py <==
"""Plot Hanoi success rates from DexJoCo v2 Table II and our ten trials.

Published rand-obj means (three evaluation seeds, 50 episodes each):
https://arxiv.org/html/2605.16257v2#S3.T2
Our result: 5/10 experience-guided trials in hanoi_10seeds/experiment_log.md.
These are separate evaluation protocols, not a paired policy ablation.
"""
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import PercentFormatter

OUTPUT = Path(__file__).resolve().parents[1] / "assets/figures/dexterous"
GREEN, SLATE, AMBER = "#0A6847", "#728798", "#B58A59"
INK, GRID = "#1C2B33", "#E3EAE6"
METHODS = [r"Astra + $\pi_{0.5}$", "DP-T", r"$\pi_{0.5}$", "DP-C", "ACT", "GR00T N1.5"]
SUCCESS = [50.0, 24.7, 23.3, 12.7, 6.0, 0.7]


def main():
    with plt.rc_context({"font.family": "DejaVu Sans", "font.size": 8,
                         "mathtext.fontset": "dejavusans", "text.color": INK,
                         "axes.labelcolor": INK, "xtick.color": SLATE,
                         "ytick.color": INK, "pdf.fonttype": 42}):
        fig, ax = plt.subplots(figsize=(3.45, 2.25), facecolor="white")
        fig.subplots_adjust(left=.30, right=.98, top=.97, bottom=.21)
        positions = [0, 1.3, 2.3, 3.3, 4.3, 5.3]
        ax.barh(positions, SUCCESS, height=.52,
                color=[GREEN, SLATE, AMBER, SLATE, SLATE, SLATE], zorder=3)
        ax.set_yticks(positions, METHODS)
        ax.invert_yaxis()
        ax.set_xlim(0, 100)
        ax.set_xticks([0, 25, 50, 75, 100])
        ax.xaxis.set_major_formatter(PercentFormatter(100, decimals=0))
        ax.set_xlabel("Task success rate", fontsize=8, labelpad=5)
        ax.tick_params(axis="both", length=0, labelsize=7.5, pad=5)
        ax.grid(axis="x", color=GRID, linewidth=.6, zorder=0)
        ax.axhline(.65, color=GRID, linewidth=.6)
        for spine in ax.spines.values():
            spine.set_visible(False)
        ax.get_yticklabels()[0].set_color(GREEN)
        ax.get_yticklabels()[0].set_weight("bold")
        for y, value in zip(positions, SUCCESS):
            ax.text(value+2.3, y, f"{value:g}%", va="center", fontsize=8,
                    color=GREEN if y == 0 else INK,
                    weight="bold" if y == 0 else "normal")
        fig.savefig(OUTPUT / "hanoi-performance.pdf", bbox_inches="tight", pad_inches=.035,
                    metadata={"CreationDate": None, "ModDate": None})
        fig.savefig(OUTPUT / "hanoi-performance.png", bbox_inches="tight", pad_inches=.035,
                    dpi=220)
        plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts/build_harness_figure.py <==
"""Build the two-loop harness overview, without rebuilding any other asset.

The solid episode loop uses a fixed configuration. Dashed paths represent
researcher / development-agent orchestration between configurations, not online
Astra self-modification. Only development trials enter the revision archive.
"""
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch
from matplotlib.path import Path as MplPath


GREEN = "#0A6847"
BLUE = "#326FA0"
ORANGE = "#BE7532"
INK = "#233544"
MUTED = "#62727D"
LINE = "#D8E1E3"
DASH = (0, (4.0, 3.2))
WIDTH, HEIGHT, DPI = 12.0, 7.2, 300


def build_harness_figure(root=None):
    """Write vector capability-map.pdf and 300-dpi capability-map.png.

    Args:
        root: Manuscript work root; defaults to this script's parent directory.
    Returns:
        Dictionary containing the two output paths.
    """
    root = Path(root) if root is not None else Path(__file__).resolve().parents[1]
    dest = root / "assets" / "figures"
    dest.mkdir(parents=True, exist_ok=True)
    outputs = {ext: dest / f"capability-map.{ext}" for ext in ("pdf", "png")}

    # A local context keeps the entry point safe to import from build_figures.py.
    with plt.rc_context({
        "font.family": "DejaVu Sans",
        "font.size": 12,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.facecolor": "white",
        "text.color": INK,
        "axes.unicode_minus": False,
    }):
        fig = plt.figure(figsize=(WIDTH, HEIGHT), facecolor="white")
        ax = fig.add_axes([0, 0, 1, 1])
        ax.set(xlim=(0, WIDTH), ylim=(0, HEIGHT))
        ax.set_axis_off()
        texts = []

        def text(x, y, value, size=12, color=INK, weight="normal", ha="left",
                 va="center", face=None, **kwargs):
            bbox = None if face is None else dict(
                facecolor=face, edgecolor="none", pad=2.2)
            artist = ax.text(x, y, value, fontsize=size, color=color,
                             fontweight=weight, ha=ha, va=va,
                             linespacing=1.35, zorder=6, bbox=bbox, **kwargs)
            texts.append(artist)
            return artist

        def box(x, y, w, h, edge=LINE, face="white", lw=1.0, dashed=False,
                radius=.07, zorder=2):
            patch = FancyBboxPatch(
                (x, y), w, h,
                boxstyle=f"round,pad=0,rounding_size={radius}",
                linewidth=lw, edgecolor=edge, facecolor=face,
                linestyle=DASH if dashed else "-", zorder=zorder)
            ax.add_patch(patch)
            return patch

        def arrow(points, color=MUTED, dashed=False, both=False, lw=1.35,
                  scale=10.5, zorder=4):
            path = MplPath(points, [MplPath.MOVETO]
                           + [MplPath.LINETO] * (len(points) - 1))
            patch = FancyArrowPatch(
                path=path, arrowstyle="<|-|>" if both else "-|>",
                mutation_scale=scale, linewidth=lw, color=color,
                linestyle=DASH if dashed else "-", capstyle="round",
                joinstyle="round", zorder=zorder)
            ax.add_patch(patch)
            return patch

        def rule(x1, x2, y, color=LINE, lw=.8):
            ax.plot([x1, x2], [y, y], color=color, lw=lw, zorder=3)

        # Quiet title and two distinct temporal scopes.
        text(.32, 6.95, "A HARNESS FOR PHYSICAL-WORLD AGENTS", 18.5,
             weight="bold")
        rule(.32, 11.68, 6.73, color=LINE, lw=.8)
        rule(.32, 1.03, 6.73, color=GREEN, lw=3.0)

        episode_face = "#FAFCFB"
        box(.10, 2.69, 11.80, 3.93, edge="#DCE6E1",
            face=episode_face, lw=.85, radius=.10, zorder=0)
        text(.36, 6.40, "A   WITHIN-EPISODE EXECUTION", 12.1,
             color=GREEN, weight="bold")
        text(11.63, 6.40, "One decision loop · example control paths",
             10.8, color=MUTED, ha="right")

        # Inputs and optional tools are deliberately separate. Tools are not a
        # mandatory serial stage in the decision-to-execution path.
        box(.48, 4.93, 1.57, 1.19, face="#F4F7F8")
        text(1.265, 5.87, "Permitted", 11.9, weight="bold", ha="center")
        text(1.265, 5.65, "observation", 11.9, weight="bold", ha="center")
        text(1.265, 5.32, "Instruction +", 11.2, color=MUTED, ha="center")
        text(1.265, 5.10, "history", 11.2, color=MUTED, ha="center")

        box(.48, 3.17, 1.57, 1.53, face="#F4F7F8")
        text(1.265, 4.49, "Tools &", 11.2, weight="bold", ha="center")
        text(1.265, 4.28, "working memory", 11.2, weight="bold", ha="center")
        text(1.265, 4.01, "Code & calculation", 10.5, ha="center")
        text(1.265, 3.77, "Files & images", 10.8, ha="center")
        text(1.265, 3.53, "Notes & skills", 10.8, ha="center")
        text(1.265, 3.31, "As needed", 10.0, color=MUTED, ha="center",
             style="italic")

        # One fixed reasoning model serves the alternative control paths.
        box(2.44, 3.17, 2.54, 2.95, edge=BLUE, face="#F0F6FB", lw=1.4)
        text(3.71, 5.90, "REASONING", 10.7, color=BLUE,
             weight="bold", ha="center")
        text(3.71, 5.57, "Astra", 23, color=BLUE, weight="bold", ha="center")
        text(3.71, 5.24, "Quantitative planning", 11.8,
             color=BLUE, weight="bold", ha="center")
        rule(2.69, 4.73, 5.04, color="#C7D9E8")
        text(3.71, 4.82, "Assess state", 12.3, ha="center")
        text(3.71, 4.46, "Plan numerical targets", 12.0, ha="center")
        text(3.71, 4.10, "Review outcome", 12.3, ha="center")
        text(3.71, 3.77, "Review VLA proposal", 11.4, color=BLUE, ha="center")
        text(3.71, 3.46, "Model weights fixed", 10.6,
             color=MUTED, ha="center")
        arrow([(2.05, 5.53), (2.44, 5.53)], color=BLUE)
        arrow([(2.05, 3.94), (2.44, 3.94)], both=True,
              color=MUTED, lw=1.0, scale=8.7)

        # Three ALTERNATIVE interfaces. Each has its own solid path from Astra
        # to the same execution/outcome boundary; no row feeds another row.
        x, w = 5.84, 3.60
        box(x, 5.30, w, .82, edge="#9DBAD1", face="white")
        text(x + .18, 5.91, "01   DIRECT EEF CONTROL", 10.6,
             color=BLUE, weight="bold")
        text(x + .18, 5.57, "Generate EEF targets → IK", 12.0)
        arrow([(4.98, 5.60), (x, 5.60)], color=BLUE)

        box(x, 4.17, w, .97, edge="#DAB28B", face="#FFF9F2")
        text(x + .18, 4.94, "02   HYBRID: POLICY REVIEW", 10.6,
             color=ORANGE, weight="bold")
        text(x + .18, 4.64, "Accept VLA prefix", 12.0,
             color=ORANGE, weight="bold")
        text(x + .18, 4.35, "OR correct EEF target → IK", 11.6, color=BLUE)
        # A proposal must return to Astra BEFORE its accept/correct decision.
        # Opposed arrows make the proposal-review sequence explicit.
        arrow([(x, 4.83), (4.98, 4.83)], color=ORANGE, scale=10)
        text(5.41, 5.015, "proposal", 9.9, color=ORANGE, ha="center")
        arrow([(4.98, 4.42), (x, 4.42)], color=BLUE, scale=10)
        text(5.41, 4.265, "decision", 9.9, color=BLUE, ha="center")

        box(x, 3.17, w, .79, edge="#A9BCC9", face="white")
        text(x + .18, 3.77, "03   HYBRID: WHOLE-BODY CONTROL", 9.2,
             color=BLUE, weight="bold")
        text(x + .18, 3.54, "Commands / motion references", 11.7)
        text(x + .18, 3.30, "→ frozen whole-body controller", 11.1, color=ORANGE)
        arrow([(4.98, 3.57), (x, 3.57)], color=BLUE)

        # Physical response feeds permitted observations back to Astra. Task
        # evaluation is a separate branch and does not automatically feed back.
        box(10.12, 4.43, 1.48, 1.69, edge="#7EAA97",
            face="#EEF7F2", lw=1.15)
        text(10.86, 5.86, "PHYSICAL", 10.6, color=GREEN,
             weight="bold", ha="center")
        text(10.86, 5.60, "RESPONSE", 10.6, color=GREEN,
             weight="bold", ha="center")
        rule(10.31, 11.41, 5.36, color="#CADDD2")
        text(10.86, 5.09, "Robot motion", 11.0, ha="center")
        text(10.86, 4.74, "Object contact", 11.0, ha="center")
        box(10.12, 3.17, 1.48, .91, edge=LINE, face="#F4F7F8")
        text(10.86, 3.82, "Evaluator", 11.2, weight="bold", ha="center")
        text(10.86, 3.48, "Task success", 10.8, color=MUTED, ha="center")
        arrow([(10.86, 4.43), (10.86, 4.08)], color=MUTED, scale=8.5)
        for yy in (5.60, 4.64, 3.57):
            arrow([(x + w, yy), (9.79, yy), (9.79, 5.60),
                   (10.12, 5.60)], color=GREEN)

        # The return rail starts at the physical response, not the evaluator.
        arrow([(11.60, 4.74), (11.81, 4.74), (11.81, 2.91),
               (.27, 2.91), (.27, 5.53), (.48, 5.53)], color=GREEN,
              lw=1.35, scale=9.5, zorder=3)
        text(6.46, 2.91, "Study-permitted observations and action feedback",
             11.0, color=GREEN, ha="center", face=episode_face)

        # Outer loop: explicitly external development orchestration. Dashed
        # arrows connect configurations, not in-episode autonomous writeback.
        dev_face = "#F7FAF8"
        box(.10, .65, 11.80, 1.84, edge="#80A791", face=dev_face,
            lw=1.0, dashed=True, radius=.10, zorder=0)
        text(.47, 2.26, "B   EXPLORATORY DEVELOPMENT LOOP", 12.1,
             color=GREEN, weight="bold")
        text(.47, 1.99,
             "Development orchestration (researchers / development agents)",
             11.5, weight="bold")

        nodes = [(.49, 1.53), (2.28, 1.85), (4.39, 2.56),
                 (7.21, 1.97), (9.44, 1.97)]
        for xx, ww in nodes:
            box(xx, .96, ww, .74, edge="#BDCEC4", face="white", lw=.9)
        text(1.255, 1.43, "Archived trials", 11.5, weight="bold", ha="center")
        text(1.255, 1.16, "development only", 10.3, color=MUTED, ha="center")
        text(3.205, 1.46, "Diagnose &", 11.8, weight="bold", ha="center")
        text(3.205, 1.18, "summarize", 11.8, ha="center")
        text(5.67, 1.46, "Revise skill / tools /", 11.7,
             weight="bold", ha="center")
        text(5.67, 1.18, "execution interface", 11.7, ha="center")
        text(8.195, 1.46, "Freeze &", 11.8, weight="bold", ha="center")
        text(8.195, 1.18, "re-evaluate", 11.8, ha="center")
        text(10.425, 1.46, "Fixed", 11.8, weight="bold",
             color=GREEN, ha="center")
        text(10.425, 1.18, "configuration", 11.8, color=GREEN, ha="center")
        for (xx, ww), (nx, _) in zip(nodes, nodes[1:]):
            arrow([(xx + ww, 1.32), (nx, 1.32)], color=GREEN,
                  dashed=True, lw=1.2, scale=8.8)

        # The only archive path is labelled development-only. Frozen evaluation
        # never writes results back into skills, tools, or an execution interface.
        arrow([(.77, 2.91), (.77, 2.59), (.27, 2.59),
               (.27, 1.32), (.49, 1.32)], color=GREEN,
              dashed=True, lw=1.1, scale=8.8, zorder=3)
        text(1.00, 2.59, "Archive development trials only", 10.2, color=MUTED)
        arrow([(11.41, 1.32), (11.74, 1.32), (11.74, 2.85)],
              color=GREEN, dashed=True, lw=1.25, scale=9.6, zorder=3)
        text(11.44, 2.59, "Deploy fixed configuration", 10.2,
             color=GREEN, ha="right")
        text(6.0, .78,
             "Model weights unchanged · Native task rules fixed · Frozen evaluation: no writeback",
             10.4, color=GREEN, ha="center")

        text(.32, .43,
             "Solid: within-episode execution. Dashed: development between configurations; not an autonomous recursive optimizer.",
             10.1, color=MUTED)
        text(.32, .19, "Direct: path 01 · Hybrid: paths 02 and 03", 10.0, color=MUTED)
        text(11.68, .19, "IK / PD: execution mechanisms", 10.0, color=MUTED, ha="right")

        # Measure the rendered glyph bounds before saving. This checks text-text
        # collisions and figure clipping; PNG inspection additionally checks paths.
        fig.canvas.draw()
        renderer = fig.canvas.get_renderer()
        bboxes = [artist.get_window_extent(renderer) for artist in texts]
        collisions = []
        for i, a in enumerate(bboxes):
            for j in range(i + 1, len(bboxes)):
                b = bboxes[j]
                if min(a.x1, b.x1) - max(a.x0, b.x0) > .5 and \
                   min(a.y1, b.y1) - max(a.y0, b.y0) > .5:
                    collisions.append((texts[i].get_text(), texts[j].get_text()))
        canvas_box = fig.bbox
        clipped = [t.get_text() for t, b in zip(texts, bboxes)
                   if b.x0 < canvas_box.x0 or b.y0 < canvas_box.y0
                   or b.x1 > canvas_box.x1 or b.y1 > canvas_box.y1]
        if collisions or clipped:
            plt.close(fig)
            raise RuntimeError(f"Text layout failed: overlaps={collisions}; clipped={clipped}")

        # Do not crop: the PDF media box and PNG preserve the intended 12 × 7.2 in
        # aspect ratio. All artwork in the PDF remains vector and fonts embedded.
        fig.savefig(outputs["pdf"], format="pdf", metadata={
            "Title": "A Harness for Physical-World Agents",
            "Subject": "Direct and Hybrid control paths, permitted feedback, and development",
            "Creator": "build_harness_figure.py / Matplotlib",
        })
        fig.savefig(outputs["png"], format="png", dpi=DPI)
        plt.close(fig)

    print(f"Figure size: {WIDTH:g} × {HEIGHT:g} in; PDF: {WIDTH*72:g} × {HEIGHT*72:g} pt")
    print(f"PNG: {round(WIDTH*DPI)} × {round(HEIGHT*DPI)} px at {DPI} dpi")
    print("Rendered text bounds: PASS (no overlaps or clipping)")
    for path in outputs.values():
        print(path)
    return outputs


if __name__ == "__main__":
    build_harness_figure()


==> scripts/refresh_report_figures.py <==
"""Refresh report artwork without reconstructing unavailable measurements.

Requires matplotlib, pypdf, and pdftoppm. Navigation values come from the manuscript
tables; intervention counts come from the archived figure. Other charts retain
all plotted geometry, including error bars and trajectories; HumanoidBench also
uses a single Astra series without version labels.
The pinned Git revision makes repeated runs independent of generated outputs.
"""
from io import BytesIO
from collections import Counter
from pathlib import Path
import re
import subprocess

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from pypdf import PdfReader, PdfWriter
from pypdf.generic import ArrayObject, ByteStringObject, ContentStream, FloatObject

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "assets/figures"
BASE = "0ec5333"
GREEN, TEAL, SLATE = "#0A6847", "#579686", "#728798"
INK, GRID, AMBER = "#1C2B33", "#E3EAE6", "#B58A59"


def original(relative):
    return subprocess.check_output(
        ["git", "show", f"{BASE}:assets/figures/{relative}.pdf"], cwd=ROOT)


def style(ax):
    ax.set_axisbelow(True)
    ax.grid(axis="x", color=GRID, linewidth=.6)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.tick_params(length=0, pad=6)


def save(fig, name):
    fig.savefig(FIG / f"{name}.pdf", bbox_inches="tight", pad_inches=.12,
                metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)


def navigation():
    # Read the source tables so chart values cannot silently diverge from them.
    rows = [line for line in (ROOT / "tables/navigation-results.tex").read_text().splitlines()
            if " & " in line]
    sr = [float(row.split(" & ")[4]) for row in rows]
    spl = [float(row.split(" & ")[5]) for row in rows]
    rows = [line for line in (ROOT / "tables/navigation-behavior.tex").read_text().splitlines()
            if " & " in line]
    outcomes = np.array([[int(x) for x in row.split(" & ")[1:4]] for row in rows])
    assert np.all(outcomes.sum(axis=1) == 50)
    assert np.array_equal(outcomes[:, 0] * 2, sr)
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(10.2, 3.0), sharey=True,
                                gridspec_kw={"width_ratios": [1.15, 1], "wspace": .22})
    y = np.arange(4)
    for values, offset, colour, label in [(sr, -.16, GREEN, "Success rate"),
                                           (spl, .16, SLATE, "SPL")]:
        bars = ax.barh(y + offset, values, height=.25, color=colour, label=label)
        ax.bar_label(bars, labels=[f"{v:g}" if label == "Success rate" else f"{v:.2f}"
                                   for v in values], padding=4, fontsize=8.5)
    ax.set_yticks(y, ["VLN-CE / R2R", "VLN-CE / RxR", "ObjectNav / MP3D", "ObjectNav / HM3D"])
    ax.invert_yaxis()
    ax.set(xlim=(0, 106), xticks=[0, 25, 50, 75, 100], xlabel="Rate (%)")
    ax.set_title("a   Success and path efficiency", loc="left", pad=36)
    ax.legend(loc="lower left", bbox_to_anchor=(0, 1.01), ncol=2, borderaxespad=0)
    left = np.zeros(4)
    for j, (label, colour) in enumerate(zip(
            ["Successful STOP", "Failed STOP", "Step limit"], [GREEN, SLATE, AMBER])):
        values = outcomes[:, j]
        bx.barh(y, values, left=left, height=.55, color=colour, label=label)
        for yy, ll, vv in zip(y, left, values):
            if vv:
                bx.text(ll + vv / 2, yy, str(vv), color="white", ha="center", va="center", fontsize=9)
        left += values
    bx.set(xlim=(0, 50), xticks=[0, 10, 20, 30, 40, 50], xlabel="Episodes (n = 50)")
    bx.set_title("b   Termination outcomes", loc="left", pad=36)
    bx.legend(loc="lower left", bbox_to_anchor=(0, 1.01), ncol=3, borderaxespad=0,
              fontsize=7.6, columnspacing=.8, handlelength=1.2)
    for axis in (ax, bx):
        style(axis)
    save(fig, "navigation-results")


def interventions():
    labels = ["Missed-grasp / dropped-object recovery", "Failed-placement recovery",
              "Placement alignment / release timing", "Grip stabilization / lift verification",
              "Unintended contact / obstruction", "Grasp approach / hand-shape mismatch",
              "Object ordering / relational errors", "Incomplete release / entanglement",
              "Subgoal stall / premature termination", "Occlusion removal / active observation"]
    counts = np.array([370, 232, 151, 143, 86, 77, 32, 10, 6, 3])
    archived = PdfReader(BytesIO(original("dexterous/dexterous_manipulation_interventions"))).pages[0].extract_text()
    archived_counts = [int(n) for n in re.findall(r"\(\s*(\d+)\s*\)", archived)]
    assert archived_counts == list(counts) and counts.sum() == 1110
    assert "88.02%" in archived and "11.98%" in archived
    values = counts / counts.sum() * 100
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(10.7, 4.0),
                                gridspec_kw={"width_ratios": [2.25, 1], "wspace": .20})
    y = np.arange(len(labels))
    ax.barh(y, values, height=.57, color=GREEN)
    ax.set_yticks(y, labels, fontsize=8.7)
    ax.invert_yaxis()
    for yy, value, count in zip(y, values, counts):
        ax.text(43, yy, f"{value:.2f}%  ({count})", ha="right", va="center", fontsize=8.5)
    ax.set(xlim=(0, 43), xticks=[0, 10, 20, 30], xlabel="Share of correction decisions (%)")
    ax.set_title("a   Why Astra intervenes", loc="left", pad=18)
    style(ax)
    bx.set_title("b   Who executes the motion", loc="left", pad=18)
    bx.set(xlim=(0, 100), ylim=(0, 1))
    bx.barh(.71, 88.02, height=.11, color=SLATE)
    bx.barh(.71, 11.98, left=88.02, height=.11, color=GREEN)
    bx.text(0, .52, "88.02%", color=SLATE, fontsize=20, weight="bold")
    bx.text(0, .43, r"Unmodified $\pi_{0.5}$ actions", fontsize=9)
    bx.text(0, .24, "11.98%", color=GREEN, fontsize=20, weight="bold")
    bx.text(0, .15, "Astra corrections", fontsize=9)
    bx.text(0, .02, "Share of executed control steps", fontsize=8.5, color=SLATE)
    bx.set_axis_off()
    save(fig, "dexterous/dexterous_manipulation_interventions")


def rgb(hex_value):
    return tuple(int(hex_value[i:i+2], 16) / 255 for i in (1, 3, 5))


def recolour(name, mapping):
    reader = PdfReader(BytesIO(original(name)))
    writer = PdfWriter(clone_from=reader)
    page = writer.pages[0]
    stream = ContentStream(page.get_contents(), writer)
    old_text = reader.pages[0].extract_text()
    overlays = []
    if name == "humanoid-all":
        labels = {
            "Astra + motor support": "Astra + whole-body controller",
            "H1 published references (left three bars)   |   Astra on G1, n = 2 · * revised configuration":
                "Published methods (left three bars)   |   Astra + whole-body controller",
            "Native returns · independent scales · sample SD · dashed: target · * selected Sept. 17–18 updates":
                "Native returns · independent scales · sample SD · dashed: target",
        }
        labels.update({f"{task} *": task for task in ("Walk", "Run", "Crawl", "Stair", "Push")})
        font = page["/Resources"]["/Font"]["/F1"]["/DescendantFonts"][0].get_object()
        widths = {}
        entries = iter(font["/W"])
        for first in entries:
            values = next(entries)
            if isinstance(values, ArrayObject):
                widths.update({int(first) + i: float(w) for i, w in enumerate(values)})
            else:
                width = float(next(entries))
                widths.update({i: width for i in range(int(first), int(values) + 1)})
        replaced = 0
        for i, (args, op) in enumerate(stream.operations):
            if op == b"TJ":
                label = "".join(x for x in args[0] if isinstance(x, str))
                if label in labels:
                    if label.startswith(("H1 published", "Native returns")) or label == "Astra + motor support":
                        # Retain the original centre after shortening the note.
                        transform, transform_op = stream.operations[i - 4]
                        font_args, font_op = stream.operations[i - 2]
                        assert transform_op == b"cm" and font_op == b"Tf"
                        old_width = sum(widths[ord(c)] for c in label)
                        old_width -= sum(float(x) for x in args[0] if not isinstance(x, str))
                        if label.startswith("H1 published") or label == "Astra + motor support":
                            # Embed the new label separately: the archived subset font
                            # lacks glyphs needed for "whole-body controller".
                            size = float(font_args[1])
                            centered = label.startswith("H1 published")
                            x = float(transform[4]) + (old_width * size / 2000 if centered else 0)
                            overlays.append((x, float(transform[5]), size, labels[label], centered))
                            args[0] = ArrayObject([])
                            replaced += 1
                            continue
                        new_width = sum(widths[ord(c)] for c in labels[label])
                        transform[4] = FloatObject(float(transform[4]) +
                                                  (old_width - new_width) * float(font_args[1]) / 2000)
                    # The embedded font uses Identity-H character codes.
                    args[0] = ArrayObject([ByteStringObject(labels[label].encode("utf-16-be"))])
                    replaced += 1
        assert replaced == len(labels)
        for old, new in labels.items():
            assert old in old_text
            old_text = old_text.replace(old, new)
    ignored_ops = (b"rg", b"RG", b"TJ") if name == "humanoid-all" else (b"rg", b"RG")
    before = [(str(args), op) for args, op in stream.operations if op not in ignored_ops]
    replacements = {tuple(round(x, 4) for x in rgb(old)): rgb(new) for old, new in mapping.items()}
    changed = 0
    for args, op in stream.operations:
        if op in (b"rg", b"RG"):
            target = replacements.get(tuple(round(float(x), 4) for x in args))
            if target:
                args[:] = [FloatObject(x) for x in target]
                changed += 1
    page.replace_contents(stream)
    preserved = [(str(args), op) for args, op in ContentStream(page.get_contents(), writer).operations
                 if op not in ignored_ops]
    assert before == preserved, f"Non-colour drawing operations changed: {name}"
    if overlays:
        width, height = float(page.mediabox.width), float(page.mediabox.height)
        with plt.rc_context({"font.family": "DejaVu Sans", "pdf.fonttype": 42}):
            fig = plt.figure(figsize=(width / 72, height / 72))
            for x, y, size, label, centered in overlays:
                fig.text(x / width, y / height, label, fontsize=size,
                         ha="center" if centered else "left", va="baseline",
                         color=SLATE if centered else INK)
            buffer = BytesIO()
            fig.savefig(buffer, format="pdf", transparent=True,
                        metadata={"CreationDate": None, "ModDate": None})
            plt.close(fig)
        # Merging adds only the two labels; chart paths and measurements stay intact.
        page.merge_page(PdfReader(buffer).pages[0])
    output = FIG / f"{name}.pdf"
    writer.write(output)
    check = PdfReader(output)
    after = [(str(args), op) for args, op in ContentStream(check.pages[0].get_contents(), check).operations
             if op not in ignored_ops]
    if not overlays:
        assert before == after, f"Non-colour drawing operations changed: {name}"
    assert Counter(old_text.split()) == Counter(check.pages[0].extract_text().split()), f"Text changed: {name}"
    assert all(abs(float(a) - float(b)) < 1e-6
               for a, b in zip(reader.pages[0].mediabox, check.pages[0].mediabox))
    # Fonts, image streams and any nested vector objects remain byte-identical.
    for key in ("/Font", "/XObject", "/ExtGState"):
        old = reader.pages[0]["/Resources"].get(key, {})
        new = check.pages[0]["/Resources"].get(key, {})
        for item in old:
            a, b = old[item].get_object(), new[item].get_object()
            if hasattr(a, "get_data"):
                assert a.get_data() == b.get_data()
    print(f"{name}: {changed} colour operations; geometry, text and resources verified")
    if (FIG / f"{name}.png").exists():
        subprocess.run(["pdftoppm", "-r", "180", "-png", "-singlefile",
                        str(output), str(output.with_suffix(""))], check=True)


def main():
    with plt.rc_context({"font.family": "DejaVu Sans", "font.size": 9,
                         "axes.titlesize": 11, "axes.titleweight": "bold",
                         "text.color": INK, "axes.labelcolor": INK,
                         "xtick.color": INK, "ytick.color": INK,
                         "legend.frameon": False, "pdf.fonttype": 42}):
        navigation()
        interventions()
    common = {"#233544": INK, "#E9EEF3": GRID, "#3478D6": GREEN,
              "#329C8A": TEAL, "#E9A150": SLATE, "#A7BDDC": "#BCC8CD",
              "#6C7E8C": "#687C78", "#3478F6": GREEN, "#56B5A4": TEAL,
              "#9270C4": "#A79DB0", "#7791A8": "#9EADB4"}
    for name in ("manipulation-results", "robocasa-results"):
        recolour(name, common)
    recolour("humanoid-all", {"#ED8A2C": GREEN, "#B45C19": GREEN,
             "#FFF8ED": "#F0F7F4", "#4688AE": "#7D94A4",
             "#4E9E95": "#8DAFA3", "#9785AB": "#AAA0B5",
             "#E8ECEF": GRID, "#233544": INK})
    recolour("humanoid-mechanisms", {"#326FA0": SLATE, "#BE7532": AMBER})
    dex = {"#111827": INK, "#58B5A5": GREEN, "#EDA64A": SLATE,
           "#E89432": SLATE, "#F5C06A": "#BAC7CF", "#E7EDF4": GRID,
           "#B7C0CC": "#BCC8C4", "#ECFDF3": "#F0F7F4"}
    for name in ("dexterous_rotation_trajectories", "dexterous_translation_results",
                 "dexterous_rotation_per_case", "dexterous_rollout_sequences",
                 "dexterous_allegro_rollout_sequences"):
        recolour(f"dexterous/{name}", dex)


if __name__ == "__main__":
    main()

